$L_2$-approximation using median lattice algorithms

In this paper, we study the problem of multivariate $L_2$-approximation of functions belonging to a weighted Korobov space. We propose and analyze a median lattice-based algorithm, inspired by median integration rules, which have attracted significant attention in the theory of quasi-Monte Carlo methods. Our algorithm approximates the Fourier coefficients associated with a suitably chosen frequency index set, where each coefficient is estimated by taking the median over approximations from randomly shifted rank-1 lattice rules with independently chosen generating vectors. We prove that the algorithm achieves, with high probability, a convergence rate of the $L_2$-approximation error that is arbitrarily close to optimal with respect to the number of function evaluations. Furthermore, we show that the error bound depends only polynomially on the dimension, or is even independent of the dimension, under certain summability conditions on the weights. Numerical experiments illustrate the performance of the proposed median lattice-based algorithm.

==> anc/func.m <==
function func_out = func(x, dim, test_function, tol, type_info)
%
%   Input Arguments:
%       x             - Points or index sets.
%       d             - Dimension
%       test_function - Integer specifying which test function to use. (1 or 2)
%       tol           - Tolerance
%       type_info     - Integer specifying the type of information to return.
%                       1: Function evaluation
%                       2: The squared L2-norm
%                       3: Fourier coefficients
%

switch test_function
    case 1
        c = 121 * sqrt(33) / 100;
        a  = 5 / 11;

        switch type_info
            case 1
                kink_base = @(t) c * max(a^2 - (t - 0.5).^2, 0);
                func_out = prod(kink_base(x), 2);

            case 2
                norm_1d = c^2 * 16/15 * a^5;
                func_out = norm_1d^dim;

            case 3
                fourier_coeffs = zeros(size(x));
                is_near_zero = abs(x) < tol;
                fourier_coeffs(is_near_zero) = 4/3 * c * a^3;
                is_not_zero = ~is_near_zero;
                x_nz = x(is_not_zero);
                term1 = 4 * sin(2*pi * a * x_nz) ./ (2*pi * x_nz).^3;
                term2 = a * cos(2*pi * a * x_nz) ./ (pi * x_nz).^2;
                fourier_coeffs(is_not_zero) = c * (-1).^x_nz .* (term1 - term2);
                func_out = prod(fourier_coeffs, 2);

            otherwise
                error('func:InvalidTypeInfo', 'type_info for test_function 1 must be 1, 2, or 3.');
        end

    case 2
        switch type_info
            case 1
                base_func = @(t) (t - 1/2).^2 .* sin(2*pi*t - pi);
                func_out = prod(base_func(x), 2);

            case 2
                func_out = (1/160 - (2*pi^2 - 3) / (64 * pi^4))^dim;

            case 3
                fourier_coeffs = zeros(size(x));
                is_near_one = abs(abs(x) - 1) < tol;
                x_no = x(is_near_one);
                fourier_coeffs(is_near_one) = x_no .* (3 - 2*pi^2) / (48i * pi^2);
                is_far_from_one = abs(x) >= 1 + tol;
                x_ffo = x(is_far_from_one);
                term1 = 1 ./ (2*pi * (x_ffo - 1)).^2;
                term2 = 1 ./ (2*pi * (x_ffo + 1)).^2;
                fourier_coeffs(is_far_from_one) = 1i * (term1 - term2);
                func_out = prod(fourier_coeffs, 2);

            otherwise
                error('func:InvalidTypeInfo', 'type_info for test_function 2 must be 1, 2, or 3.');
        end

    otherwise
        error('func:InvalidTestFunction', 'test_function must be 1 or 2.');
end

end

==> anc/hyperbolic_cross.m <==
function I = hyperbolic_cross(N, dims, weights, alpha)

%
%   Input Arguments:
%       N       - Truncation parameter
%       dims    - Dimension
%       weights - Product weights
%       alpha   - Smoothness
%

if isscalar(weights)
    weights = repmat(weights, 1, dims);
elseif ~isvector(weights) || length(weights) < dims
    error('The `weights` argument must be a scalar or a vector of length >= dims.');
end

max_h1 = (N * weights(1)^2)^(1 / (2 * alpha));
indices = (0:floor(max_h1))'; 

prod_weights = max(1, indices.^(2 * alpha) / weights(1)^2);

for d = 2:dims
    if isempty(indices)
        break;
    end
    max_h_d = floor((N * weights(d)^2 ./ prod_weights).^(1 / (2 * alpha)));
    counts = max_h_d + 1;
    valid_mask = counts > 0;
    if ~any(valid_mask)
        indices = [];
        break;
    end
    indices = indices(valid_mask, :);
    prod_weights = prod_weights(valid_mask);
    counts = counts(valid_mask);

    expanded_indices = repelem(indices, counts, 1);
    
    new_dim_list = arrayfun(@(c) (0:c-1)', counts, 'UniformOutput', false);
    new_dim_col = vertcat(new_dim_list{:});
    
    indices = [expanded_indices, new_dim_col];
    
    expanded_prod_weights = repelem(prod_weights, counts, 1);
    new_dim_weights = max(1, new_dim_col.^(2 * alpha) / weights(d)^2);
    prod_weights = expanded_prod_weights .* new_dim_weights;
end

if ~isempty(indices)
    I = symmetric_set(indices);
else
    I = zeros(0, dims); 
end

end

%% subfunction "symmetric_set"
function b = symmetric_set(a)
    if isempty(a)
        b = a;
        return;
    end
    [num_indices, dims] = size(a);
    num_sign_combos = 2^dims;
    col_vec = (0:num_sign_combos-1)';
    row_vec = 1:dims;
    binary_patterns = bsxfun(@bitget, col_vec, row_vec);
    sign_combinations = (-1).^binary_patterns;
    expanded_a = repelem(a, num_sign_combos, 1);
    expanded_signs = repmat(sign_combinations, num_indices, 1);
    all_combinations = expanded_a .* expanded_signs;
    b = unique(all_combinations, 'rows');
end

==> anc/main.m <==
clear; close all;
rng('default');

params.plot_task = 1;      % 1: error vs M, 2: error vs N_*, 3: N_* vs M
params.test_function = 2;  % 1: Kink function, 2: More smooth function

params.dims = 2;           % dimension
params.tol = 1e-10;        % tolerance
params.eps = 0.01;         % failure probability

mint = 11; % (M_min = 2^mint)
mmax = 13; % (M_max = 2^(mint + mmax - 1))

if params.test_function == 1
    params.smoothness = 1.5;
else %if test_function == 2
    params.smoothness = 2.5;
end
params.alpha = params.smoothness;
params.weights = ones(params.dims, 1);

results.N_plot = zeros(mmax, 1);
results.r_plot = zeros(mmax, 1);
results.Nstar_plot = zeros(mmax, 1);
results.error = zeros(mmax, 1);

for m_idx = 1:mmax
    fprintf('Step %d/%d\n', m_idx, mmax);

    M_budget = 2^(m_idx - 1 + mint);
    [N, r] = find_optimal_parameters(M_budget, params.eps);
    N_star = calculate_n_star(N, params.weights, params.alpha);
    
    results.N_plot(m_idx) = N;
    results.r_plot(m_idx) = r;
    results.Nstar_plot(m_idx) = N_star;

    if params.plot_task ~= 3
        results.error(m_idx) = compute_simulation_error(N, r, N_star, params);
    end
end

create_experiment_plot(results, params);


%% Auxiliary local functions
%% subfunction "find_optimal_parameters"
function [N, r] = find_optimal_parameters(M_budget, eps)
    Nseq = primes(M_budget);
    if isempty(Nseq)
        N = 1; r = M_budget; return;
    end
    
    check_LHS = Nseq .* (2*log(1 + (Nseq-1)./(4*exp(1)) + 2*log(1/eps) + 1));
    valid_indices = find(check_LHS <= M_budget, 1, 'last');
    
    if isempty(valid_indices)
        N = 1;
    else
        N = Nseq(valid_indices);
    end
    
    r = floor(M_budget / N);
    if mod(r, 2) == 0 && r > 1
        r = r - 1;
    end
end

%% subfunction "calculate_n_star"
function N_star = calculate_n_star(N, weights, alpha)

    myfunc1 = @(x) exp(4*exp(1)/x) * prod(1 + 2*weights.^(1/(2*alpha)) .* x*log(N)) - exp(-4*exp(1))*(N-1);
    myfunc2 = @(x) -1/x + sum((2*weights.^(1/(2*alpha)) .* x*log(N)) ./ (1 + 2*weights.^(1/(2*alpha)).*(1+x*log(N))));

    tau1 = fzero(myfunc1, 3);
    tau0prime = fzero(myfunc2, 1);
    tau_star = max(tau1, tau0prime);
    
    PN = prod(1 + 2*weights.^(1/(2*alpha)) .* (1 + tau_star*log(N)));
    N_star = (N-1) / (exp(1/tau_star) * PN);

end

%% subfunction "compute_simulation_error"
function err = compute_simulation_error(N, r, N_star, params)
    
    A_indx = hyperbolic_cross(N_star^(2*params.alpha), params.dims, params.weights.^(1/2), params.alpha);
    num_indices = size(A_indx, 1);
    f_hat = zeros(r, num_indices);

    for l = 1:r
        sft_lattice_points = random_lattice(N, params.dims);
        F_values = func(sft_lattice_points, params.dims, params.test_function, params.tol, 1);
        f_hat(l, :) = fft_over_indices(F_values, sft_lattice_points, A_indx);
    end
    
    f_hat_median = complex_median(f_hat, 1);
    
    f_squared_l2_norm = func([], params.dims, params.test_function, params.tol, 2);
    f_true_hat = func(double(A_indx), params.dims, params.test_function, params.tol, 3);
    
    residual_norm_sq = f_squared_l2_norm - norm(f_true_hat)^2;
    err = norm(f_hat_median - f_true_hat')^2 + residual_norm_sq;

end

%% subfunction "fft_over_indices"
function f_hat_row = fft_over_indices(F_values, points, indices)
    
    MAX_MEMORY_BYTES = 5e9; % 5 GB
    BYTES_PER_COMPLEX_DOUBLE = 16; % complex double (8+8 bytes)
    
    N = size(points, 1);
    num_indices = size(indices, 1);
    f_hat_row = zeros(1, num_indices);
    
    block_size = floor(MAX_MEMORY_BYTES / (BYTES_PER_COMPLEX_DOUBLE * N));
    block_size = max(block_size, 16);
    
    num_blocks = ceil(num_indices / block_size);
    
    indices_T = transpose(indices);
    
    for k = 1:num_blocks
        k_start = (k-1) * block_size + 1;
        k_end = min(k * block_size, num_indices);
        
        A_block = exp(-2i * pi * points * double(indices_T(:, k_start:k_end)));
        f_hat_row(k_start:k_end) = (F_values' * A_block) / N;
    end

end

%% subfunction "complex_median"
function z_med = complex_median(z, dim)

    med_real = median(real(z), dim);
    med_imag = median(imag(z), dim);
    z_med = complex(med_real, med_imag);

end

%% subfunction "random_lattice"
function points = random_lattice(n, d)

    generating_vector = randi(n-1, d, 1);
    point_indices = (0:n-1)'; 
    unshifted_points = mod(kron(point_indices, generating_vector')/n, 1);
    random_shift = rand(1, d); 
    points = mod(unshifted_points + random_shift, 1);

end

%% subfunction "create_experiment_plot"
function create_experiment_plot(results, params)

    fig = figure;
    hold on;
    
    M = results.N_plot .* results.r_plot;
    
    switch params.plot_task
        case 1
            x_data = M;
            y_data = sqrt(results.error);
            rates = [params.smoothness/2, params.smoothness*3/4, params.smoothness];
            x_label = '$\log_{10} M$ with $M=RN$';
            y_label = '$\log_{10} L_2$-error';
            legend_entries = {'Median lattice algorithm', '$M^{-\alpha/2}$', '$M^{-3\alpha/4}$', '$M^{-\alpha}$'};
            legend_title = ['$\alpha$ = ', num2str(params.smoothness)];
            main_data_label = 'Median lattice algorithm';
        case 2
            x_data = results.Nstar_plot;
            y_data = sqrt(results.error);
            rates = [params.smoothness/2, params.smoothness*3/4, params.smoothness];
            x_label = '$\log_{10} N_*$ with $M=RN$';
            y_label = '$\log_{10} L_2$-error';
            legend_entries = {'Median lattice algorithm', '$N_*^{-\alpha/2}$', '$N_*^{-3\alpha/4}$', '$N_*^{-\alpha}$'};
            legend_title = ['$\alpha$ = ', num2str(params.smoothness)];
            main_data_label = 'Median lattice algorithm';
        case 3
            x_data = M;
            y_data = results.Nstar_plot;
            rates = [1/2, 3/4, 1];
            x_label = '$\log_{10} M$';
            y_label = '$\log_{10} N_*$';
            legend_entries = {'Median lattice algorithm', '$M^{1/2}$', '$M^{3/4}$', '$M$'};
            legend_title = '';
            main_data_label = 'Median lattice algorithm';
    end

    plot(log10(x_data), log10(y_data), '--o', 'LineWidth', 1.5, 'DisplayName', main_data_label);

    line_styles = {':', '-.', '--'};
    for i = 1:length(rates)
        p = rates(i);
        if params.plot_task < 3
            C = y_data(1) * (x_data(1)^p);
            offset = log10(y_data(1)/y_data(end))/4; 
            plot(log10(x_data), log10(C * x_data.^(-p)) + offset, line_styles{i}, 'LineWidth', 1, 'DisplayName', legend_entries{i+1});
        else
            C = y_data(1) / (x_data(1)^p);
            plot(log10(x_data), log10(C * x_data.^p), line_styles{i}, 'LineWidth', 1, 'DisplayName', legend_entries{i+1});
        end
    end

    set(gca, 'FontName', 'Times', 'FontSize', 14);
    xlabel(x_label, 'Interpreter', 'latex');
    ylabel(y_label, 'Interpreter', 'latex');
    
    lgd = legend('show', 'Interpreter', 'latex', 'Location', 'best');
    if ~isempty(legend_title)
        title(lgd, legend_title, 'Interpreter', 'latex');
    end
    
    hold off;

end

